Algorithm to compute the rank and a Cartan subalgebra of a matrix Lie algebra with Mathematica

We present in this paper a set of routines constructed to compute the rank of a matrix Lie algebra and also to determine a Cartan subalgebra from a given list of elements

==> src/rank.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     89788,       2655]*)
(*NotebookOutlinePosition[     90876,       2688]*)
(*  CellTagsIndexPosition[     90832,       2684]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
  "Algorithm to compute the rank and a Cartan subalgebra of a matrix Lie \
algebra with ",
  StyleBox["Mathematica",
    FontSlant->"Italic"]
}], "Title",
  TextAlignment->Left,
  TextJustification->1],

Cell["Pablo Alberca Bjerregaard", "Author"],

Cell["\<\
Department of Applied Mathematics
Escuela T\[EAcute]cnica Superior de Ingenier\[IAcute]a Industrial
Campus de El Ejido
Universidad de M\[AAcute]laga
M\[AAcute]laga - Spain
E-Mail: pgalberca@uma.es\
\>", "Address"],

Cell[CellGroupData[{

Cell["C\[AAcute]ndido Mart\[IAcute]n Gonz\[AAcute]lez", "Author"],

Cell["\<\
Department of Algebra, Geometry and Topology
Facultad de Ciencias
Universidad de M\[AAcute]laga
Campus de Teatinos 
M\[AAcute]laga - Spain
E-Mail: candido@apncs.cie.uma.es\
\>", "Address"],

Cell["2001.", "Address"],

Cell[TextData[{
  StyleBox["Abstract.",
    FontWeight->"Bold"],
  " ",
  StyleBox["We present in this paper a set of routines constructed to compute \
the rank of a matrix Lie algebra and also to determine a Cartan subalgebra \
from a given list of elements. ",
    FontSlant->"Italic"]
}], "Abstract",
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Introduction", "Subsection"],

Cell["\<\
   It is clear the usefullness of the Cartan subalgebras in the Lie algebra \
context (see the references). We have worked in a previous paper in the links \
between the Lie algebras and particle physics. In that work we needed a \
routine to construct Cartan subalgebras (in order to define observables) and, \
as a consequence, the rank of a Lie algebra. In this paper we present all the \
routines defined for that purpose.\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[TextData[{
  " We will show some examples with clasical Lie algebras (like ",
  StyleBox["so(n)",
    FontSlant->"Italic"],
  ",  ",
  StyleBox["sl(n)",
    FontSlant->"Italic"],
  ") and with two models in particle physics (",
  StyleBox["split ",
    FontSlant->"Italic"],
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckG]\_2\)]],
  " y ",
  Cell[BoxData[
      \(TraditionalForm\`so(4, 4)\[CirclePlus]so(2, 2)\)],
    FontSlant->"Italic"],
  ").  The theoretic result on which the rountine is based is the following:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell["Teorema.", "Subsubsection"],

Cell[TextData[{
  StyleBox["   Let \[GothicCapitalL] be a real semisimple matrix Lie algebra \
finite-dimensional. Let \[GothicCapitalH] be a subalgebra of \
\[GothicCapitalL]. Then \[GothicCapitalH] is a Cartan subalgebra if, and only \
if, it is abelian maximal and for all x and y in \[GothicCapitalH],  ",
    FontSlant->"Italic"],
  Cell[BoxData[
      \(TraditionalForm\`\([x, y\^t]\) = 0\)]],
  "."
}], "Text",
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]],

Cell["\<\
The routine proceeds as follows: first of all a list of elements of the \
algebra is introduced. Once the necessary conditions are verified, its \
maximality is analyzed. If it is maximal, they form a Cartan subalgebra and \
its cardinal is the rank of the Lie algebra, but if they are not, the routine \
solve the system for the possible elements that can extend the set in order \
to form a Cartan subalgebra. This process is repeated until the subalgebra is \
maximal.\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary commands", "Subsection"],

Cell["\<\
   The following command computes the intersection of two subspaces. :\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(\[Delta]\_\(i_, j_\) := If[i == j, 1, 0];\)\), "\n", 
    \(\(Cap[m_, n_] := 
        Module[{}, \n
          gen1 := \[Sum]\+\(i = 1\)\%\(Length[m]\)x\_i\ m\[LeftDoubleBracket]
                  i\[RightDoubleBracket]; 
          gen2 := \[Sum]\+\(i = 1\)\%\(Length[n]\)y\_i\ n\[LeftDoubleBracket]
                  i\[RightDoubleBracket]; \n
          in = gen1 //. ToRules[Reduce[gen1 == gen2]]; \n
          varia := Variables[in]; num := Length[varia]; \n
          rules := Table[
              varia\[LeftDoubleBracket]
                  j\[RightDoubleBracket] \[Rule] \[Delta]\_\(i, j\), {i, 1, 
                num}, {j, 1, num}]; \n
          Table[in //. rules\[LeftDoubleBracket]i\[RightDoubleBracket], {i, 
              1, num}]];\)\)}], "Input",
  CellLabel->"In[1]:=",
  PageWidth->Infinity,
  CellFrame->False,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->None],

Cell["and of course the Lie bracket:", "Text"],

Cell[BoxData[
    \(\(c[x_, y_] := x . y - y . x;\)\)], "Input",
  CellLabel->"In[3]:=",
  CellFrame->False,
  Background->None],

Cell[TextData[{
  "We start from a matrix Lie algebra \[GothicCapitalL] with basis \
\[GothicCapitalB] constituted by the matrices ",
  Cell[BoxData[
      \(TraditionalForm\`{b\_j}\_\(j = 1\)\%n\)]],
  " (previously defined). The future basis of the Cartan subalgebra \
\[ScriptCapitalH]  will be denoted by ",
  Cell[BoxData[
      \(TraditionalForm\`{v\_j}\_\(j = 1\)\%r\)]],
  " where ",
  Cell[BoxData[
      \(TraditionalForm\`r\)]],
  " is the rank. The next function, ",
  StyleBox["KerAd[m,b,n]",
    FontWeight->"Bold"],
  " where ",
  StyleBox["m",
    FontWeight->"Bold"],
  " is a matrix, ",
  StyleBox["b",
    FontWeight->"Bold"],
  " is the notation for the basis and ",
  StyleBox["n",
    FontWeight->"Bold"],
  " is the dimension of the algebra, computes de kernel of the linear map:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    FormBox[GridBox[{
          {\(\(ad\_m\)\(:\)\), "\[ScriptCapitalL]", "\[LongRightArrow]", 
            "\[ScriptCapitalL]"},
          {" ", "x", "\[RightTeeArrow]", \([m, x]\)}
          }], TextForm]], "NumberedEquation",
  TextAlignment->Center,
  TextJustification->0],

Cell["\<\
where [m, x] is the Lie bracket in \[ScriptCapitalL], that is to say, \
[m,x]=mx-xm:\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(KerAd[m_, b_, n_] := 
      Module[{}, \nX = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i; 
        alla = Table[a\_t, {t, 1, n}]; \nMatr = {}; \n
        Do[AppendTo[Matr, 
            alla //. \(Solve[
                  X == c[m, 
                      b\_l]]\)\[LeftDoubleBracket]1\[RightDoubleBracket]], \
{l, 1, n}]; \nMatr = Transpose[Matr]; NullSpace[Matr]]\)], "Input",
  CellLabel->"In[4]:=",
  PageWidth->Infinity,
  CellFrame->False,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->None],

Cell[TextData[{
  "The next module defines ",
  StyleBox["Indepen[v,r]",
    FontWeight->"Bold"],
  ", which checks if the elements are linearly independent:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Indepen[v_, r_] := 
      Module[{fal = 1, indep = {}}, \n
        indep = ToRules[
            Reduce[\[Sum]\+\(k = 1\)\%r d\_k\ v\_k == \[Theta]]]; \
\[IndentingNewLine]Do[
          If[\((\((d\_k //. indep)\) === 0)\) == False, fal = 0], {k, 1, r}]; 
        fal]\)], "Input",
  CellLabel->"In[5]:=",
  PageWidth->Infinity,
  CellFrame->False,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->None],

Cell[TextData[{
  "The next one, ",
  StyleBox["Co[v,r]",
    FontWeight->"Bold"],
  ", check if the set is abelian:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Co[v_, r_] := 
      Module[{fal = 1}, \n
        Do[If[c[v\_i, v\_j] \[NotEqual] \[Theta], fal = 0], {i, 1, r}, {j, 
            i + 1, r}]; fal]\)], "Input",
  CellLabel->"In[6]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "The module ",
  StyleBox["Star[v,r]",
    FontWeight->"Bold"],
  " check if the set ",
  Cell[BoxData[
      \(TraditionalForm\`{v\_j}\_\(j = 1\)\%r\)]],
  " satisfies the condition ",
  Cell[BoxData[
      \(TraditionalForm\`\([x, x\^t]\) = 0\)]],
  " for all ",
  Cell[BoxData[
      \(TraditionalForm\`x\)]],
  ":"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Star[v_, r_] := 
      Module[{fal = 1}, \n
        Do[If[c[v\_i, Transpose[v\_j]] \[NotEqual] \[Theta], 
            fal = 0], \n\t\t\t{i, 1, r}, {j, i, r}]; fal]\)], "Input",
  CellLabel->"In[7]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "Now, the command is ",
  StyleBox["Maximal[v,r,b,n]",
    FontWeight->"Bold"],
  " which establishes when an abelian set is maximal. :"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Maximal[v_, r_, b_, n_] := 
      Module[{fal = 1}, \nec = {c[X, Transpose[X]] == \[Theta]}; \n
        Do[AppendTo[ec, c[v\_k, X] == \[Theta]], {k, 1, r}]; \n\t\tDo[
          AppendTo[ec, c[Transpose[v\_k], X] == \[Theta]], {k, 1, 
            r}]; \n\t\t\t\tDo[
          AppendTo[ec, Scala[X, v\_k] == 0], {k, 1, r}]; \n
        rulesol = Reduce[ec]; 
        If[Length[rulesol] \[NotEqual] n, fal = 0]; \n\t\tfal]\)], "Input",
  CellLabel->"In[8]:="],

Cell[TextData[{
  "At last, we have the module ",
  StyleBox["Addone[r,v,b,n]",
    FontWeight->"Bold"],
  " which adds, inside the construction process of a Cartan subalgebra, a new \
element in each step:"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Addone[r_, v_, b_, n_] := 
      Module[{}, \nverif := c[Y, Transpose[Y]] == \[Theta]; \n
        Do[verif = 
            verif && c[Y, v\_j] == \[Theta]\  && \n\t\t\t\t\tc[Y, 
                  Transpose[v\_j]] == \[Theta]\  && 
              Scala[Y, v\_j] == 0, \n\t{j, r - 1}]; \n
        ta = Y //. {ToRules[
                  Reduce[verif]]}\[LeftDoubleBracket]1\[RightDoubleBracket]; \
\n\t\tvar = Variables[ta]; \n
        num = Length[var]; \n\t\trul = 
          Table[var\[LeftDoubleBracket]
                j\[RightDoubleBracket] \[Rule] \[Delta]\_\(i, j\), {i, 
              num}, {j, num}]; \n\t\tkk = 1; \n
        While[\((ta //. 
                rul\[LeftDoubleBracket]
                  kk\[RightDoubleBracket])\) == \[Theta]\ , 
          kk = kk + 1]; \n\t\tv\_r = 
          ta //. rul\[LeftDoubleBracket]kk\[RightDoubleBracket]]\)], "Input",
  CellLabel->"In[9]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main routine", "Subsection"],

Cell["\<\
  It is time to present the main routine. We need first to introduce a basis \
of the particular Lie algebra we are interested in. We are going to present a \
comand for each algebra but it is important to say that, of course, the \
routine remains the same. \
\>", "Text",
  TextAlignment->Left,
  TextJustification->1]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "Lie algebra ",
  Cell[BoxData[
      \(TraditionalForm\`so(n)\)]]
}], "Subsection"],

Cell[" We compute first a basis of the Lie algebra:", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(BSo[t_] := 
      Module[{kk = 1}, \n
        n = 1\/2\ \((t - 1)\)\ t; \[Theta] = 
          Table[0, {i, 1, t}, {j, 1, t}]; \n
        Do[m = \[Theta]; m\[LeftDoubleBracket]p, q\[RightDoubleBracket] = 1; 
          F\_\(p, q\) = m, {q, 1, t}, {p, 1, t}]; \n
        Do[J\_\(p, q\) = F\_\(p, q\) - F\_\(q, p\), {p, 1, t}, {q, 1, t}]; 
        kk = 1; \n
        Do[Do[b\_kk = J\_\(p, q\); kk = kk + 1, {q, p + 1, t}], {p, 1, 
            t - 1}]; \n
        Scala[x_, 
            y_] := \[Sum]\+\(i = 1\)\%t\(\[Sum]\+\(j = 1\)\%t 
                  x\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\ y\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\); 
        X = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i;]\)], "Input",
  CellLabel->"In[10]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["and the the main routine is:", "Text"],

Cell[BoxData[
    RowBox[{\(RankOfSo[t_, dat_]\), ":=", 
      RowBox[{"Module", "[", 
        RowBox[{\({}\), ",", "\n", 
          
          RowBox[{\(r = Length[dat]\), ";", 
            "\n", \(Do[v\_k = dat[\([k]\)], {k, 1, r}]\), ";", "\n", "\t", 
            RowBox[{"If", "[", 
              
              RowBox[{\(Indepen[v, r] == 1 && Co[v, r] == 1 && 
                  Star[v, r] == 1\), ",", "\n", "\t\t", 
                
                RowBox[{\(pset = KerAd[v\_1, b, n]\), 
                  ";", \(If[
                    r > 1, \n\t\t\t\t\tDo[
                      pset = Cap[pset, 
                          KerAd[v\_i, b, 
                            n]], \n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t\t\t\t\t\t\t\t\t{i, 2, r}]]\), ";", 
                  "\n", \(Y = \[Sum]\+\(k = 1\)\%\(Length[pset]\)f\_k\ \(\
\[Sum]\+\(i = 1\)\%n pset\[LeftDoubleBracket]k, 
                              i\[RightDoubleBracket]\ b\_i\)\), ";", 
                  "\n", \(While[Maximal[v, r, b, n] == 0, r = r + 1; 
                    Addone[r, v, b, n]]\), ";", 
                  "\n", \(Print["\<The rank is \>", 
                    r, "\<,\>", "\< and a Cartan subalgebra:\>"]\), ";", "\n",
                   
                  RowBox[{"Do", "[", 
                    RowBox[{
                      RowBox[{\(comb = Solve[v\_q == X]\), ";", "\n", "\t", 
                        RowBox[{"Print", "[", 
                          RowBox[{\("\<v\>"\_q\), ",", "\"\< = \>\"", ",", 
                            RowBox[{\(\[Sum]\+\(p = 1\)\%n\), 
                              
                              RowBox[{\((a\_p //. 
                                    comb\[LeftDoubleBracket]1\
\[RightDoubleBracket])\), "*", 
                                SubscriptBox[
                                  TagBox["b",
                                    HoldForm], "p"]}]}]}], "]"}]}], 
                      ",", \({q, 1, r}\)}], "]"}]}], ",", "\n", 
                "\t\t\t\t", \(Print[False]\)}], "]"}]}]}], "]"}]}]], "Input",
  CellLabel->"In[11]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["The fundamental line is", "Text"],

Cell[BoxData[
    \(While[Maximal[v, r, b, n] == 0, r = r + 1; 
      Addone[r, v, b, n]]\)], "Input",
  Evaluatable->False],

Cell["Let's look an example:", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(BSo[6]\)], "Input",
  CellLabel->"In[12]:="],

Cell["and then a generic element is ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[13]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\), \(a\_5\)},
            {\(-a\_1\), "0", \(a\_6\), \(a\_7\), \(a\_8\), \(a\_9\)},
            {\(-a\_2\), \(-a\_6\), "0", \(a\_10\), \(a\_11\), \(a\_12\)},
            {\(-a\_3\), \(-a\_7\), \(-a\_10\), "0", \(a\_13\), \(a\_14\)},
            {\(-a\_4\), \(-a\_8\), \(-a\_11\), \(-a\_13\), "0", \(a\_15\)},
            {\(-a\_5\), \(-a\_9\), \(-a\_12\), \(-a\_14\), \(-a\_15\), "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[13]="]
}, Open  ]],

Cell["We make then ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSo[6, {b\_1}]\)], "Input",
  CellLabel->"In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]3\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 3, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "15"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 15]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "10"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 10]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[14]:="]
}, Open  ]],

Cell["\<\
where we have also shown the time it took. We have then that the rank is 3 \
and a Cartan subalgebra is constituted by the matrices\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \({{b\_1, b\_10, b\_15}}\)], "Input",
  CellLabel->"In[15]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
              {
                RowBox[{"(", "\[NoBreak]", GridBox[{
                      {"0", "1", "0", "0", "0", "0"},
                      {\(-1\), "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"}
                      },
                    ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}], 
                RowBox[{"(", "\[NoBreak]", GridBox[{
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "1", "0", "0"},
                      {"0", "0", \(-1\), "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"}
                      },
                    ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}], 
                RowBox[{"(", "\[NoBreak]", GridBox[{
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "0"},
                      {"0", "0", "0", "0", "0", "1"},
                      {"0", "0", "0", "0", \(-1\), "0"}
                      },
                    ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}]}
              }], "\[NoBreak]", ")"}],
        MatrixForm[ {{{{0, 1, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
          0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
          0}}, {{0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0}, {
          0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}}, {{0, 0,
           0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
          0, 0}, {0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, -1, 0}}}}, TableDepth -> 
          2]], TraditionalForm]], "Output",
  CellLabel->"Out[15]="]
}, Open  ]],

Cell[TextData[{
  "We can start form two elements, ",
  Cell[BoxData[
      \(TraditionalForm\`b\_1\)]],
  " y ",
  Cell[BoxData[
      \(TraditionalForm\`b\_10\)]],
  ", and we have"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSo[6, {b\_1, b\_10}]\)], "Input",
  CellLabel->"In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]3\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 3, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "10"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 10]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "15"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 15]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[16]:="]
}, Open  ]],

Cell["Another example could be", "Text"],

Cell[BoxData[
    \(BSo[9]\)], "Input",
  CellLabel->"In[17]:="],

Cell["and the a generic element is ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[18]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0", \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\), \(a\_5\), \
\(a\_6\), \(a\_7\), \(a\_8\)},
            {\(-a\_1\), 
              "0", \(a\_9\), \(a\_10\), \(a\_11\), \(a\_12\), \(a\_13\), \
\(a\_14\), \(a\_15\)},
            {\(-a\_2\), \(-a\_9\), 
              "0", \(a\_16\), \(a\_17\), \(a\_18\), \(a\_19\), \(a\_20\), \(a\
\_21\)},
            {\(-a\_3\), \(-a\_10\), \(-a\_16\), 
              "0", \(a\_22\), \(a\_23\), \(a\_24\), \(a\_25\), \(a\_26\)},
            {\(-a\_4\), \(-a\_11\), \(-a\_17\), \(-a\_22\), 
              "0", \(a\_27\), \(a\_28\), \(a\_29\), \(a\_30\)},
            {\(-a\_5\), \(-a\_12\), \(-a\_18\), \(-a\_23\), \(-a\_27\), 
              "0", \(a\_31\), \(a\_32\), \(a\_33\)},
            {\(-a\_6\), \(-a\_13\), \(-a\_19\), \(-a\_24\), \(-a\_28\), \
\(-a\_31\), "0", \(a\_34\), \(a\_35\)},
            {\(-a\_7\), \(-a\_14\), \(-a\_20\), \(-a\_25\), \(-a\_29\), \
\(-a\_32\), \(-a\_34\), "0", \(a\_36\)},
            {\(-a\_8\), \(-a\_15\), \(-a\_21\), \(-a\_26\), \(-a\_30\), \
\(-a\_33\), \(-a\_35\), \(-a\_36\), "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[18]="]
}, Open  ]],

Cell["We can make then", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSo[9, {b\_1}]\)], "Input",
  CellLabel->"In[19]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]4\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 4, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[19]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[19]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "36"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 36]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[19]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "31"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 31]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[19]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_4\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "22"]}],
        SequenceForm[ 
          Subscript[ "v", 4], " = ", 
          Subscript[ 
            HoldForm[ b], 22]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[19]:="]
}, Open  ]],

Cell[TextData[{
  "As a final example, we can use the Lie algebra ",
  StyleBox["so(32)",
    FontSlant->"Italic"],
  ", recently used in string theory (dimension=",
  Cell[BoxData[
      \(TraditionalForm\`\(32\/2\) 31 = 496\)]],
  "): "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(BSo[32]\)], "Input",
  CellLabel->"In[20]:="],

Cell["and a generic element", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[21]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0", \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\), \(a\_5\), \
\(a\_6\), \(a\_7\), \(a\_8\), \(a\_9\), \(a\_10\), \(a\_11\), \(a\_12\), \
\(a\_13\), \(a\_14\), \(a\_15\), \(a\_16\), \(a\_17\), \(a\_18\), \(a\_19\), \
\(a\_20\), \(a\_21\), \(a\_22\), \(a\_23\), \(a\_24\), \(a\_25\), \(a\_26\), \
\(a\_27\), \(a\_28\), \(a\_29\), \(a\_30\), \(a\_31\)},
            {\(-a\_1\), 
              "0", \(a\_32\), \(a\_33\), \(a\_34\), \(a\_35\), \(a\_36\), \(a\
\_37\), \(a\_38\), \(a\_39\), \(a\_40\), \(a\_41\), \(a\_42\), \(a\_43\), \(a\
\_44\), \(a\_45\), \(a\_46\), \(a\_47\), \(a\_48\), \(a\_49\), \(a\_50\), \(a\
\_51\), \(a\_52\), \(a\_53\), \(a\_54\), \(a\_55\), \(a\_56\), \(a\_57\), \(a\
\_58\), \(a\_59\), \(a\_60\), \(a\_61\)},
            {\(-a\_2\), \(-a\_32\), 
              "0", \(a\_62\), \(a\_63\), \(a\_64\), \(a\_65\), \(a\_66\), \(a\
\_67\), \(a\_68\), \(a\_69\), \(a\_70\), \(a\_71\), \(a\_72\), \(a\_73\), \(a\
\_74\), \(a\_75\), \(a\_76\), \(a\_77\), \(a\_78\), \(a\_79\), \(a\_80\), \(a\
\_81\), \(a\_82\), \(a\_83\), \(a\_84\), \(a\_85\), \(a\_86\), \(a\_87\), \(a\
\_88\), \(a\_89\), \(a\_90\)},
            {\(-a\_3\), \(-a\_33\), \(-a\_62\), 
              "0", \(a\_91\), \(a\_92\), \(a\_93\), \(a\_94\), \(a\_95\), \(a\
\_96\), \(a\_97\), \(a\_98\), \(a\_99\), \(a\_100\), \(a\_101\), \(a\_102\), \
\(a\_103\), \(a\_104\), \(a\_105\), \(a\_106\), \(a\_107\), \(a\_108\), \
\(a\_109\), \(a\_110\), \(a\_111\), \(a\_112\), \(a\_113\), \(a\_114\), \
\(a\_115\), \(a\_116\), \(a\_117\), \(a\_118\)},
            {\(-a\_4\), \(-a\_34\), \(-a\_63\), \(-a\_91\), 
              "0", \(a\_119\), \(a\_120\), \(a\_121\), \(a\_122\), \
\(a\_123\), \(a\_124\), \(a\_125\), \(a\_126\), \(a\_127\), \(a\_128\), \
\(a\_129\), \(a\_130\), \(a\_131\), \(a\_132\), \(a\_133\), \(a\_134\), \
\(a\_135\), \(a\_136\), \(a\_137\), \(a\_138\), \(a\_139\), \(a\_140\), \
\(a\_141\), \(a\_142\), \(a\_143\), \(a\_144\), \(a\_145\)},
            {\(-a\_5\), \(-a\_35\), \(-a\_64\), \(-a\_92\), \(-a\_119\), 
              "0", \(a\_146\), \(a\_147\), \(a\_148\), \(a\_149\), \
\(a\_150\), \(a\_151\), \(a\_152\), \(a\_153\), \(a\_154\), \(a\_155\), \
\(a\_156\), \(a\_157\), \(a\_158\), \(a\_159\), \(a\_160\), \(a\_161\), \
\(a\_162\), \(a\_163\), \(a\_164\), \(a\_165\), \(a\_166\), \(a\_167\), \
\(a\_168\), \(a\_169\), \(a\_170\), \(a\_171\)},
            {\(-a\_6\), \(-a\_36\), \(-a\_65\), \(-a\_93\), \(-a\_120\), \(-a\
\_146\), "0", \(a\_172\), \(a\_173\), \(a\_174\), \(a\_175\), \(a\_176\), \(a\
\_177\), \(a\_178\), \(a\_179\), \(a\_180\), \(a\_181\), \(a\_182\), \(a\_183\
\), \(a\_184\), \(a\_185\), \(a\_186\), \(a\_187\), \(a\_188\), \(a\_189\), \
\(a\_190\), \(a\_191\), \(a\_192\), \(a\_193\), \(a\_194\), \(a\_195\), \
\(a\_196\)},
            {\(-a\_7\), \(-a\_37\), \(-a\_66\), \(-a\_94\), \(-a\_121\), \(-a\
\_147\), \(-a\_172\), 
              "0", \(a\_197\), \(a\_198\), \(a\_199\), \(a\_200\), \
\(a\_201\), \(a\_202\), \(a\_203\), \(a\_204\), \(a\_205\), \(a\_206\), \
\(a\_207\), \(a\_208\), \(a\_209\), \(a\_210\), \(a\_211\), \(a\_212\), \
\(a\_213\), \(a\_214\), \(a\_215\), \(a\_216\), \(a\_217\), \(a\_218\), \
\(a\_219\), \(a\_220\)},
            {\(-a\_8\), \(-a\_38\), \(-a\_67\), \(-a\_95\), \(-a\_122\), \(-a\
\_148\), \(-a\_173\), \(-a\_197\), 
              "0", \(a\_221\), \(a\_222\), \(a\_223\), \(a\_224\), \
\(a\_225\), \(a\_226\), \(a\_227\), \(a\_228\), \(a\_229\), \(a\_230\), \
\(a\_231\), \(a\_232\), \(a\_233\), \(a\_234\), \(a\_235\), \(a\_236\), \
\(a\_237\), \(a\_238\), \(a\_239\), \(a\_240\), \(a\_241\), \(a\_242\), \
\(a\_243\)},
            {\(-a\_9\), \(-a\_39\), \(-a\_68\), \(-a\_96\), \(-a\_123\), \(-a\
\_149\), \(-a\_174\), \(-a\_198\), \(-a\_221\), 
              "0", \(a\_244\), \(a\_245\), \(a\_246\), \(a\_247\), \
\(a\_248\), \(a\_249\), \(a\_250\), \(a\_251\), \(a\_252\), \(a\_253\), \
\(a\_254\), \(a\_255\), \(a\_256\), \(a\_257\), \(a\_258\), \(a\_259\), \
\(a\_260\), \(a\_261\), \(a\_262\), \(a\_263\), \(a\_264\), \(a\_265\)},
            {\(-a\_10\), \(-a\_40\), \(-a\_69\), \(-a\_97\), \(-a\_124\), \
\(-a\_150\), \(-a\_175\), \(-a\_199\), \(-a\_222\), \(-a\_244\), 
              "0", \(a\_266\), \(a\_267\), \(a\_268\), \(a\_269\), \
\(a\_270\), \(a\_271\), \(a\_272\), \(a\_273\), \(a\_274\), \(a\_275\), \
\(a\_276\), \(a\_277\), \(a\_278\), \(a\_279\), \(a\_280\), \(a\_281\), \
\(a\_282\), \(a\_283\), \(a\_284\), \(a\_285\), \(a\_286\)},
            {\(-a\_11\), \(-a\_41\), \(-a\_70\), \(-a\_98\), \(-a\_125\), \
\(-a\_151\), \(-a\_176\), \(-a\_200\), \(-a\_223\), \(-a\_245\), \(-a\_266\), 
              "0", \(a\_287\), \(a\_288\), \(a\_289\), \(a\_290\), \
\(a\_291\), \(a\_292\), \(a\_293\), \(a\_294\), \(a\_295\), \(a\_296\), \
\(a\_297\), \(a\_298\), \(a\_299\), \(a\_300\), \(a\_301\), \(a\_302\), \
\(a\_303\), \(a\_304\), \(a\_305\), \(a\_306\)},
            {\(-a\_12\), \(-a\_42\), \(-a\_71\), \(-a\_99\), \(-a\_126\), \
\(-a\_152\), \(-a\_177\), \(-a\_201\), \(-a\_224\), \(-a\_246\), \(-a\_267\), \
\(-a\_287\), 
              "0", \(a\_307\), \(a\_308\), \(a\_309\), \(a\_310\), \
\(a\_311\), \(a\_312\), \(a\_313\), \(a\_314\), \(a\_315\), \(a\_316\), \
\(a\_317\), \(a\_318\), \(a\_319\), \(a\_320\), \(a\_321\), \(a\_322\), \
\(a\_323\), \(a\_324\), \(a\_325\)},
            {\(-a\_13\), \(-a\_43\), \(-a\_72\), \(-a\_100\), \(-a\_127\), \
\(-a\_153\), \(-a\_178\), \(-a\_202\), \(-a\_225\), \(-a\_247\), \(-a\_268\), \
\(-a\_288\), \(-a\_307\), 
              "0", \(a\_326\), \(a\_327\), \(a\_328\), \(a\_329\), \
\(a\_330\), \(a\_331\), \(a\_332\), \(a\_333\), \(a\_334\), \(a\_335\), \
\(a\_336\), \(a\_337\), \(a\_338\), \(a\_339\), \(a\_340\), \(a\_341\), \
\(a\_342\), \(a\_343\)},
            {\(-a\_14\), \(-a\_44\), \(-a\_73\), \(-a\_101\), \(-a\_128\), \
\(-a\_154\), \(-a\_179\), \(-a\_203\), \(-a\_226\), \(-a\_248\), \(-a\_269\), \
\(-a\_289\), \(-a\_308\), \(-a\_326\), 
              "0", \(a\_344\), \(a\_345\), \(a\_346\), \(a\_347\), \
\(a\_348\), \(a\_349\), \(a\_350\), \(a\_351\), \(a\_352\), \(a\_353\), \
\(a\_354\), \(a\_355\), \(a\_356\), \(a\_357\), \(a\_358\), \(a\_359\), \
\(a\_360\)},
            {\(-a\_15\), \(-a\_45\), \(-a\_74\), \(-a\_102\), \(-a\_129\), \
\(-a\_155\), \(-a\_180\), \(-a\_204\), \(-a\_227\), \(-a\_249\), \(-a\_270\), \
\(-a\_290\), \(-a\_309\), \(-a\_327\), \(-a\_344\), 
              "0", \(a\_361\), \(a\_362\), \(a\_363\), \(a\_364\), \
\(a\_365\), \(a\_366\), \(a\_367\), \(a\_368\), \(a\_369\), \(a\_370\), \
\(a\_371\), \(a\_372\), \(a\_373\), \(a\_374\), \(a\_375\), \(a\_376\)},
            {\(-a\_16\), \(-a\_46\), \(-a\_75\), \(-a\_103\), \(-a\_130\), \
\(-a\_156\), \(-a\_181\), \(-a\_205\), \(-a\_228\), \(-a\_250\), \(-a\_271\), \
\(-a\_291\), \(-a\_310\), \(-a\_328\), \(-a\_345\), \(-a\_361\), 
              "0", \(a\_377\), \(a\_378\), \(a\_379\), \(a\_380\), \
\(a\_381\), \(a\_382\), \(a\_383\), \(a\_384\), \(a\_385\), \(a\_386\), \
\(a\_387\), \(a\_388\), \(a\_389\), \(a\_390\), \(a\_391\)},
            {\(-a\_17\), \(-a\_47\), \(-a\_76\), \(-a\_104\), \(-a\_131\), \
\(-a\_157\), \(-a\_182\), \(-a\_206\), \(-a\_229\), \(-a\_251\), \(-a\_272\), \
\(-a\_292\), \(-a\_311\), \(-a\_329\), \(-a\_346\), \(-a\_362\), \(-a\_377\), 
              "0", \(a\_392\), \(a\_393\), \(a\_394\), \(a\_395\), \
\(a\_396\), \(a\_397\), \(a\_398\), \(a\_399\), \(a\_400\), \(a\_401\), \
\(a\_402\), \(a\_403\), \(a\_404\), \(a\_405\)},
            {\(-a\_18\), \(-a\_48\), \(-a\_77\), \(-a\_105\), \(-a\_132\), \
\(-a\_158\), \(-a\_183\), \(-a\_207\), \(-a\_230\), \(-a\_252\), \(-a\_273\), \
\(-a\_293\), \(-a\_312\), \(-a\_330\), \(-a\_347\), \(-a\_363\), \(-a\_378\), \
\(-a\_392\), 
              "0", \(a\_406\), \(a\_407\), \(a\_408\), \(a\_409\), \
\(a\_410\), \(a\_411\), \(a\_412\), \(a\_413\), \(a\_414\), \(a\_415\), \
\(a\_416\), \(a\_417\), \(a\_418\)},
            {\(-a\_19\), \(-a\_49\), \(-a\_78\), \(-a\_106\), \(-a\_133\), \
\(-a\_159\), \(-a\_184\), \(-a\_208\), \(-a\_231\), \(-a\_253\), \(-a\_274\), \
\(-a\_294\), \(-a\_313\), \(-a\_331\), \(-a\_348\), \(-a\_364\), \(-a\_379\), \
\(-a\_393\), \(-a\_406\), 
              "0", \(a\_419\), \(a\_420\), \(a\_421\), \(a\_422\), \
\(a\_423\), \(a\_424\), \(a\_425\), \(a\_426\), \(a\_427\), \(a\_428\), \
\(a\_429\), \(a\_430\)},
            {\(-a\_20\), \(-a\_50\), \(-a\_79\), \(-a\_107\), \(-a\_134\), \
\(-a\_160\), \(-a\_185\), \(-a\_209\), \(-a\_232\), \(-a\_254\), \(-a\_275\), \
\(-a\_295\), \(-a\_314\), \(-a\_332\), \(-a\_349\), \(-a\_365\), \(-a\_380\), \
\(-a\_394\), \(-a\_407\), \(-a\_419\), 
              "0", \(a\_431\), \(a\_432\), \(a\_433\), \(a\_434\), \
\(a\_435\), \(a\_436\), \(a\_437\), \(a\_438\), \(a\_439\), \(a\_440\), \
\(a\_441\)},
            {\(-a\_21\), \(-a\_51\), \(-a\_80\), \(-a\_108\), \(-a\_135\), \
\(-a\_161\), \(-a\_186\), \(-a\_210\), \(-a\_233\), \(-a\_255\), \(-a\_276\), \
\(-a\_296\), \(-a\_315\), \(-a\_333\), \(-a\_350\), \(-a\_366\), \(-a\_381\), \
\(-a\_395\), \(-a\_408\), \(-a\_420\), \(-a\_431\), 
              "0", \(a\_442\), \(a\_443\), \(a\_444\), \(a\_445\), \
\(a\_446\), \(a\_447\), \(a\_448\), \(a\_449\), \(a\_450\), \(a\_451\)},
            {\(-a\_22\), \(-a\_52\), \(-a\_81\), \(-a\_109\), \(-a\_136\), \
\(-a\_162\), \(-a\_187\), \(-a\_211\), \(-a\_234\), \(-a\_256\), \(-a\_277\), \
\(-a\_297\), \(-a\_316\), \(-a\_334\), \(-a\_351\), \(-a\_367\), \(-a\_382\), \
\(-a\_396\), \(-a\_409\), \(-a\_421\), \(-a\_432\), \(-a\_442\), 
              "0", \(a\_452\), \(a\_453\), \(a\_454\), \(a\_455\), \
\(a\_456\), \(a\_457\), \(a\_458\), \(a\_459\), \(a\_460\)},
            {\(-a\_23\), \(-a\_53\), \(-a\_82\), \(-a\_110\), \(-a\_137\), \
\(-a\_163\), \(-a\_188\), \(-a\_212\), \(-a\_235\), \(-a\_257\), \(-a\_278\), \
\(-a\_298\), \(-a\_317\), \(-a\_335\), \(-a\_352\), \(-a\_368\), \(-a\_383\), \
\(-a\_397\), \(-a\_410\), \(-a\_422\), \(-a\_433\), \(-a\_443\), \(-a\_452\), 
              "0", \(a\_461\), \(a\_462\), \(a\_463\), \(a\_464\), \
\(a\_465\), \(a\_466\), \(a\_467\), \(a\_468\)},
            {\(-a\_24\), \(-a\_54\), \(-a\_83\), \(-a\_111\), \(-a\_138\), \
\(-a\_164\), \(-a\_189\), \(-a\_213\), \(-a\_236\), \(-a\_258\), \(-a\_279\), \
\(-a\_299\), \(-a\_318\), \(-a\_336\), \(-a\_353\), \(-a\_369\), \(-a\_384\), \
\(-a\_398\), \(-a\_411\), \(-a\_423\), \(-a\_434\), \(-a\_444\), \(-a\_453\), \
\(-a\_461\), 
              "0", \(a\_469\), \(a\_470\), \(a\_471\), \(a\_472\), \
\(a\_473\), \(a\_474\), \(a\_475\)},
            {\(-a\_25\), \(-a\_55\), \(-a\_84\), \(-a\_112\), \(-a\_139\), \
\(-a\_165\), \(-a\_190\), \(-a\_214\), \(-a\_237\), \(-a\_259\), \(-a\_280\), \
\(-a\_300\), \(-a\_319\), \(-a\_337\), \(-a\_354\), \(-a\_370\), \(-a\_385\), \
\(-a\_399\), \(-a\_412\), \(-a\_424\), \(-a\_435\), \(-a\_445\), \(-a\_454\), \
\(-a\_462\), \(-a\_469\), 
              "0", \(a\_476\), \(a\_477\), \(a\_478\), \(a\_479\), \
\(a\_480\), \(a\_481\)},
            {\(-a\_26\), \(-a\_56\), \(-a\_85\), \(-a\_113\), \(-a\_140\), \
\(-a\_166\), \(-a\_191\), \(-a\_215\), \(-a\_238\), \(-a\_260\), \(-a\_281\), \
\(-a\_301\), \(-a\_320\), \(-a\_338\), \(-a\_355\), \(-a\_371\), \(-a\_386\), \
\(-a\_400\), \(-a\_413\), \(-a\_425\), \(-a\_436\), \(-a\_446\), \(-a\_455\), \
\(-a\_463\), \(-a\_470\), \(-a\_476\), 
              "0", \(a\_482\), \(a\_483\), \(a\_484\), \(a\_485\), \
\(a\_486\)},
            {\(-a\_27\), \(-a\_57\), \(-a\_86\), \(-a\_114\), \(-a\_141\), \
\(-a\_167\), \(-a\_192\), \(-a\_216\), \(-a\_239\), \(-a\_261\), \(-a\_282\), \
\(-a\_302\), \(-a\_321\), \(-a\_339\), \(-a\_356\), \(-a\_372\), \(-a\_387\), \
\(-a\_401\), \(-a\_414\), \(-a\_426\), \(-a\_437\), \(-a\_447\), \(-a\_456\), \
\(-a\_464\), \(-a\_471\), \(-a\_477\), \(-a\_482\), 
              "0", \(a\_487\), \(a\_488\), \(a\_489\), \(a\_490\)},
            {\(-a\_28\), \(-a\_58\), \(-a\_87\), \(-a\_115\), \(-a\_142\), \
\(-a\_168\), \(-a\_193\), \(-a\_217\), \(-a\_240\), \(-a\_262\), \(-a\_283\), \
\(-a\_303\), \(-a\_322\), \(-a\_340\), \(-a\_357\), \(-a\_373\), \(-a\_388\), \
\(-a\_402\), \(-a\_415\), \(-a\_427\), \(-a\_438\), \(-a\_448\), \(-a\_457\), \
\(-a\_465\), \(-a\_472\), \(-a\_478\), \(-a\_483\), \(-a\_487\), 
              "0", \(a\_491\), \(a\_492\), \(a\_493\)},
            {\(-a\_29\), \(-a\_59\), \(-a\_88\), \(-a\_116\), \(-a\_143\), \
\(-a\_169\), \(-a\_194\), \(-a\_218\), \(-a\_241\), \(-a\_263\), \(-a\_284\), \
\(-a\_304\), \(-a\_323\), \(-a\_341\), \(-a\_358\), \(-a\_374\), \(-a\_389\), \
\(-a\_403\), \(-a\_416\), \(-a\_428\), \(-a\_439\), \(-a\_449\), \(-a\_458\), \
\(-a\_466\), \(-a\_473\), \(-a\_479\), \(-a\_484\), \(-a\_488\), \(-a\_491\), 
              "0", \(a\_494\), \(a\_495\)},
            {\(-a\_30\), \(-a\_60\), \(-a\_89\), \(-a\_117\), \(-a\_144\), \
\(-a\_170\), \(-a\_195\), \(-a\_219\), \(-a\_242\), \(-a\_264\), \(-a\_285\), \
\(-a\_305\), \(-a\_324\), \(-a\_342\), \(-a\_359\), \(-a\_375\), \(-a\_390\), \
\(-a\_404\), \(-a\_417\), \(-a\_429\), \(-a\_440\), \(-a\_450\), \(-a\_459\), \
\(-a\_467\), \(-a\_474\), \(-a\_480\), \(-a\_485\), \(-a\_489\), \(-a\_492\), \
\(-a\_494\), "0", \(a\_496\)},
            {\(-a\_31\), \(-a\_61\), \(-a\_90\), \(-a\_118\), \(-a\_145\), \
\(-a\_171\), \(-a\_196\), \(-a\_220\), \(-a\_243\), \(-a\_265\), \(-a\_286\), \
\(-a\_306\), \(-a\_325\), \(-a\_343\), \(-a\_360\), \(-a\_376\), \(-a\_391\), \
\(-a\_405\), \(-a\_418\), \(-a\_430\), \(-a\_441\), \(-a\_451\), \(-a\_460\), \
\(-a\_468\), \(-a\_475\), \(-a\_481\), \(-a\_486\), \(-a\_490\), \(-a\_493\), \
\(-a\_495\), \(-a\_496\), "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[21]=",
  FontSize->4]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSo[32, {b\_1}]\)], "Input",
  CellLabel->"In[22]:="],

Cell[BoxData[
    \(TraditionalForm\`"The rank is 16, and a Cartan subalgebra:"\)], "Print",\

  CellLabel->"From In[52]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "496"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 496]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "491"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 491]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_4\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "482"]}],
        SequenceForm[ 
          Subscript[ "v", 4], " = ", 
          Subscript[ 
            HoldForm[ b], 482]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_5\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "469"]}],
        SequenceForm[ 
          Subscript[ "v", 5], " = ", 
          Subscript[ 
            HoldForm[ b], 469]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_6\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "452"]}],
        SequenceForm[ 
          Subscript[ "v", 6], " = ", 
          Subscript[ 
            HoldForm[ b], 452]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_7\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "431"]}],
        SequenceForm[ 
          Subscript[ "v", 7], " = ", 
          Subscript[ 
            HoldForm[ b], 431]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_8\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "406"]}],
        SequenceForm[ 
          Subscript[ "v", 8], " = ", 
          Subscript[ 
            HoldForm[ b], 406]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_9\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "377"]}],
        SequenceForm[ 
          Subscript[ "v", 9], " = ", 
          Subscript[ 
            HoldForm[ b], 377]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_10\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "344"]}],
        SequenceForm[ 
          Subscript[ "v", 10], " = ", 
          Subscript[ 
            HoldForm[ b], 344]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_11\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "307"]}],
        SequenceForm[ 
          Subscript[ "v", 11], " = ", 
          Subscript[ 
            HoldForm[ b], 307]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_12\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "266"]}],
        SequenceForm[ 
          Subscript[ "v", 12], " = ", 
          Subscript[ 
            HoldForm[ b], 266]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_13\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "221"]}],
        SequenceForm[ 
          Subscript[ "v", 13], " = ", 
          Subscript[ 
            HoldForm[ b], 221]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_14\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "172"]}],
        SequenceForm[ 
          Subscript[ "v", 14], " = ", 
          Subscript[ 
            HoldForm[ b], 172]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_15\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "119"]}],
        SequenceForm[ 
          Subscript[ "v", 15], " = ", 
          Subscript[ 
            HoldForm[ b], 119]],
        Editable->False], TraditionalForm]], "Print"],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_16\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "62"]}],
        SequenceForm[ 
          Subscript[ "v", 16], " = ", 
          Subscript[ 
            HoldForm[ b], 62]],
        Editable->False], TraditionalForm]], "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "Lie algebra ",
  Cell[BoxData[
      \(TraditionalForm\`sl(n)\)]]
}], "Subsection"],

Cell[TextData[{
  " The second example could be the Lie algebra ",
  StyleBox["sl(n)",
    FontSlant->"Italic"],
  ". First of all we compute a basis as follows"
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Bsl[t_] := 
      Module[{k = 1}, 
        n = t\^2 - 1; \n\[Theta] = Table[0, {i, 1, t}, {j, 1, t}]; \n
        Do[m = \[Theta]; m\[LeftDoubleBracket]p, q\[RightDoubleBracket] = 1; 
          F\_\(p, q\) = m, {q, 1, t}, {p, 1, t}]; \n
        Do[Do[If[p \[NotEqual] q, b\_k = F\_\(p, q\); k = k + 1], {q, 1, 
              t}], {p, 1, t}]; \n
        Do[b\_k = F\_\(1, 1\) - F\_\(p, p\); k = k + 1, {p, 2, t}]; \n
        Scala[x_, 
            y_] := \[Sum]\+\(i = 1\)\%t\(\[Sum]\+\(j = 1\)\%t 
                  x\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\ y\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\); 
        X = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i;]\)], "Input",
  CellLabel->"In[23]:=",
  PageWidth->Infinity,
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["Then we have", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    RowBox[{\(RankOfsl[t_, dat_]\), ":=", 
      RowBox[{"Module", "[", 
        RowBox[{\({}\), ",", "\n", 
          
          RowBox[{\(r = Length[dat]\), ";", 
            "\n", \(Do[v\_k = dat[\([k]\)], {k, 1, r}]\), ";", "\n", "\t", 
            RowBox[{"If", "[", 
              
              RowBox[{\(Indepen[v, r] == 1 && Co[v, r] == 1 && 
                  Star[v, r] == 1\), ",", "\n", "\t\t", 
                
                RowBox[{\(pset = KerAd[v\_1, b, n]\), 
                  ";", \(If[
                    r > 1, \n\t\t\t\t\tDo[
                      pset = Cap[pset, KerAd[v\_i, b, n]], {i, 2, r}]]\), ";",
                   "\n", \(Y = \[Sum]\+\(k = 1\)\%\(Length[pset]\)f\_k\ \(\
\[Sum]\+\(i = 1\)\%n pset\[LeftDoubleBracket]k, 
                              i\[RightDoubleBracket]\ b\_i\)\), ";", 
                  "\n", \(While[Maximal[v, r, b, n] == 0, r = r + 1; 
                    Addone[r, v, b, n]]\), ";", 
                  "\n", \(Print["\<The rank is \>", 
                    r, "\<,\>", "\< and a Cartan subalgebra:\>"]\), ";", "\n",
                   
                  RowBox[{"Do", "[", 
                    RowBox[{
                      RowBox[{\(comb = Solve[v\_q == X]\), ";", "\n", "\t", 
                        RowBox[{"Print", "[", 
                          RowBox[{\("\<v\>"\_q\), ",", "\"\< = \>\"", ",", 
                            RowBox[{\(\[Sum]\+\(p = 1\)\%n\), 
                              
                              RowBox[{\((a\_p //. 
                                    comb\[LeftDoubleBracket]1\
\[RightDoubleBracket])\), "*", 
                                SubscriptBox[
                                  TagBox["b",
                                    HoldForm], "p"]}]}]}], "]"}]}], 
                      ",", \({q, 1, r}\)}], "]"}]}], ",", "\n", 
                "\t\t\t\t", \(Print[False]\)}], "]"}]}]}], "]"}]}]], "Input",
  CellLabel->"In[24]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell[TextData[{
  "We can have a basis of ",
  Cell[BoxData[
      \(TraditionalForm\`sl(3)\)]],
  " by making"
}], "Text"],

Cell[BoxData[
    \(\(Bsl[3];\)\)], "Input",
  CellLabel->"In[25]:="],

Cell["and then a generic element is", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[26]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(a\_7 + a\_8\), \(a\_1\), \(a\_2\)},
            {\(a\_3\), \(-a\_7\), \(a\_4\)},
            {\(a\_5\), \(a\_6\), \(-a\_8\)}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[26]="]
}, Open  ]],

Cell[TextData[{
  "If we take the first element of the basis, ",
  Cell[BoxData[
      \(TraditionalForm\`b\_1\)]],
  ", we obtain"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfsl[3, {b\_1}]\)], "Input",
  CellLabel->"In[27]:="],

Cell[BoxData[
    \(TraditionalForm\`False\)], "Print",
  CellLabel->"From In[27]:="]
}, Open  ]],

Cell["This is so becasuse", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(c[b\_1, Transpose[b\_1]]\)], "Input",
  CellLabel->"In[28]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"1", "0", "0"},
            {"0", \(-1\), "0"},
            {"0", "0", "0"}
            },
          ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}], 
      TraditionalForm]], "Output",
  CellLabel->"Out[28]="]
}, Open  ]],

Cell[TextData[{
  "and it must verify ",
  Cell[BoxData[
      \(TraditionalForm\`\([x, x\^t]\) = 0\)]],
  ".",
  StyleBox[" ",
    FontSlant->"Italic"],
  "Nevertheless, if we take ",
  Cell[BoxData[
      \(TraditionalForm\`b\_8\)]],
  ":"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfsl[3, {b\_7}]\)], "Input",
  CellLabel->"In[29]:=",
  PageWidth->Infinity],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]2\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 2, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[29]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "7"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 7]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[29]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "8"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 8]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[29]:="]
}, Open  ]],

Cell["we get that the rank is 2 and a Cartan subalgebra is", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \({{b\_7, b\_8}}\)], "Input",
  CellLabel->"In[30]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
              {
                RowBox[{"(", "\[NoBreak]", GridBox[{
                      {"1", "0", "0"},
                      {"0", \(-1\), "0"},
                      {"0", "0", "0"}
                      },
                    ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}], 
                RowBox[{"(", "\[NoBreak]", GridBox[{
                      {"1", "0", "0"},
                      {"0", "0", "0"},
                      {"0", "0", \(-1\)}
                      },
                    ColumnAlignments->{Decimal}], "\[NoBreak]", ")"}]}
              }], "\[NoBreak]", ")"}],
        MatrixForm[ {{{{1, 0, 0}, {0, -1, 0}, {0, 0, 0}}, {{1, 0, 0}, {0, 0, 
          0}, {0, 0, -1}}}}, TableDepth -> 2]], TraditionalForm]], "Output",
  CellLabel->"Out[30]="]
}, Open  ]],

Cell[TextData[{
  "In  ",
  StyleBox["sl(5)",
    FontSlant->"Italic"],
  " we make first "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(\(Bsl[5];\)\)], "Input",
  CellLabel->"In[37]:="],

Cell["with generic element ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[38]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {\(a\_21 + a\_22 + a\_23 + 
                a\_24\), \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\)},
            {\(a\_5\), \(-a\_21\), \(a\_6\), \(a\_7\), \(a\_8\)},
            {\(a\_9\), \(a\_10\), \(-a\_22\), \(a\_11\), \(a\_12\)},
            {\(a\_13\), \(a\_14\), \(a\_15\), \(-a\_23\), \(a\_16\)},
            {\(a\_17\), \(a\_18\), \(a\_19\), \(a\_20\), \(-a\_24\)}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[38]="]
}, Open  ]],

Cell["Then we can make", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfsl[5, {b\_21, b\_22}]\)], "Input",
  CellLabel->"In[39]:=",
  PageWidth->Infinity],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]4\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 4, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[39]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "21"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 21]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[39]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "22"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 22]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[39]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            SubscriptBox[
              TagBox["b",
                HoldForm], "23"], "-", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "24"]}]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Plus[ 
            Subscript[ 
              HoldForm[ b], 23], 
            Times[ -1, 
              Subscript[ 
                HoldForm[ b], 24]]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[39]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_4\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
                RowBox[{"2", " ", 
                  SubscriptBox[
                    TagBox["b",
                      HoldForm], "21"]}], "3"]}], "-", 
            FractionBox[
              RowBox[{"2", " ", 
                SubscriptBox[
                  TagBox["b",
                    HoldForm], "22"]}], "3"], "+", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "23"], "+", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "24"]}]}],
        SequenceForm[ 
          Subscript[ "v", 4], " = ", 
          Plus[ 
            Times[ 
              Rational[ -2, 3], 
              Subscript[ 
                HoldForm[ b], 21]], 
            Times[ 
              Rational[ -2, 3], 
              Subscript[ 
                HoldForm[ b], 22]], 
            Subscript[ 
              HoldForm[ b], 23], 
            Subscript[ 
              HoldForm[ b], 24]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[39]:="]
}, Open  ]],

Cell["to include these two elements in a Cartan subalgebra.", "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  " Lie algebra ",
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckG]\_2\)]]
}], "Subsection"],

Cell[TextData[{
  "  We present now the Lie algebra ",
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckG]\_2\)]],
  ". A basis of this Lie algebra is "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(Bg2 := 
      Module[{}, \nn = 14; 
        t = 8; \[Theta] = Table[0, {i, 1, t}, {j, 1, t}]; \n
        Do[m = \[Theta]; m\[LeftDoubleBracket]p, q\[RightDoubleBracket] = 1; 
          F\_\(p, q\) = m, {q, 1, t}, {p, 1, t}]; \n
        Do[J\_\(p, q\) = F\_\(p, q\) - F\_\(q, p\), {p, 1, t}, {q, 1, t}]; \n
        b\_1 = J\_\(2, 3\) + J\_\(6, 7\); b\_2 = J\_\(2, 4\) + J\_\(6, 8\); 
        b\_3 = J\_\(2, 5\) + J\_\(7, 4\); \nb\_4 = J\_\(2, 6\) + J\_\(8, 4\); 
        b\_5 = J\_\(2, 7\) + J\_\(4, 5\); b\_6 = J\_\(2, 8\) + J\_\(4, 6\); \n
        b\_7 = J\_\(3, 4\) + J\_\(7, 8\); b\_8 = J\_\(3, 5\) + J\_\(4, 6\); 
        b\_9 = J\_\(3, 6\) + J\_\(5, 4\); \n
        b\_10 = J\_\(3, 7\) + J\_\(8, 4\); b\_11 = J\_\(3, 8\) + J\_\(4, 7\); 
        b\_12 = J\_\(5, 6\) + J\_\(7, 8\); \n
        b\_13 = J\_\(5, 7\) + J\_\(8, 6\); 
        b\_14 = J\_\(5, 8\) + J\_\(6, 7\); \n
        Scala[x_, 
            y_] := \[Sum]\+\(i = 1\)\%t\(\[Sum]\+\(j = 1\)\%t 
                  x\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\ y\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\); 
        X = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i;]\)], "Input",
  CellLabel->"In[40]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["and then a generic element is, after making, ", "Text"],

Cell[BoxData[
    \(Bg2\)], "Input",
  CellLabel->"In[41]:="],

Cell["as", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[42]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", "0", "0", "0", "0", "0", "0", "0"},
            {"0", 
              "0", \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\), \(a\_5\), \
\(a\_6\)},
            {"0", \(-a\_1\), 
              "0", \(a\_7\), \(a\_8\), \(a\_9\), \(a\_10\), \(a\_11\)},
            {"0", \(-a\_2\), \(-a\_7\), 
              "0", \(a\_5 - a\_9\), \(a\_6 + a\_8\), \(a\_11 - 
                a\_3\), \(\(-a\_4\) - a\_10\)},
            {"0", \(-a\_3\), \(-a\_8\), \(a\_9 - a\_5\), 
              "0", \(a\_12\), \(a\_13\), \(a\_14\)},
            {"0", \(-a\_4\), \(-a\_9\), \(\(-a\_6\) - a\_8\), \(-a\_12\), 
              "0", \(a\_1 + a\_14\), \(a\_2 - a\_13\)},
            {
              "0", \(-a\_5\), \(-a\_10\), \(a\_3 - 
                a\_11\), \(-a\_13\), \(\(-a\_1\) - a\_14\), 
              "0", \(a\_7 + a\_12\)},
            {
              "0", \(-a\_6\), \(-a\_11\), \(a\_4 + 
                a\_10\), \(-a\_14\), \(a\_13 - a\_2\), \(\(-a\_7\) - a\_12\), 
              "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[42]="]
}, Open  ]],

Cell["We define then ", "Text"],

Cell[BoxData[
    \(RankOfg2[dat_] := 
      Module[{}, \nr = Length[dat]; \nDo[v\_k = dat[\([k]\)], {k, 1, r}]; \n
        If[Indepen[v, r] == 1 && Co[v, r] == 1 && 
            Star[v, r] == 1, \n\t\tpset = KerAd[v\_1, b, n]; \n\t\t\t\tIf[
            r > 1, Do[
              pset = Cap[pset, 
                  KerAd[v\_i, b, 
                    n]], \n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t\t\t\t\t{i, 2, r}]]; \n
          Y = \[Sum]\+\(k = 1\)\%\(Length[pset]\)f\_k\ \(\[Sum]\+\(i = 1\)\%n 
                      pset\[LeftDoubleBracket]k, 
                      i\[RightDoubleBracket]\ b\_i\); \n
          While[Maximal[v, r, b, n] == 0, r = r + 1; Addone[r, v, b, n]]; \n
          Print["\<The rank is \>", 
            r, "\<,\>", "\< and a Cartan subalgebra:\>"]; \n
          Do[comb = Solve[v\_q == X]; \n\t
            Print[\((HoldForm[v])\)\_q, "\< = \>", \n\t\t\tSum[\((a\_p //. 
                      comb[\([1]\)])\)*\((HoldForm[b])\)\_p, {p, 1, n}]], {q, 
              1, r}], \n\t\t\t\tPrint[False]]]\)], "Input",
  CellLabel->"In[46]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["By using the first element of the basis we have", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfg2[{b\_1}]\)], "Input",
  CellLabel->"In[47]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]2\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 2, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[47]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[47]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "14"]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 2], " = ", 
          Subscript[ 
            HoldForm[ b], 14]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[47]:="]
}, Open  ]],

Cell["and the rank is 2. We can also try with ", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfg2[{5  b\_5 + b\_1}]\)], "Input",
  CellLabel->"In[48]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]2\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 2, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[48]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            SubscriptBox[
              TagBox["b",
                HoldForm], "1"], "+", 
            RowBox[{"5", " ", 
              SubscriptBox[
                TagBox["b",
                  HoldForm], "5"]}]}]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 1], " = ", 
          Plus[ 
            Subscript[ 
              HoldForm[ b], 1], 
            Times[ 5, 
              Subscript[ 
                HoldForm[ b], 5]]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[48]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            SubscriptBox[
              TagBox["b",
                HoldForm], "1"], "+", 
            RowBox[{"5", " ", 
              SubscriptBox[
                TagBox["b",
                  HoldForm], "9"]}]}]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 2], " = ", 
          Plus[ 
            Subscript[ 
              HoldForm[ b], 1], 
            Times[ 5, 
              Subscript[ 
                HoldForm[ b], 9]]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[48]:="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "Lie algebra ",
  StyleBox["split",
    FontSlant->"Italic"],
  " ",
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckG]\_2\)]]
}], "Subsection"],

Cell[TextData[{
  "We now deal with a particle physic model: the Lie algebra ",
  StyleBox["split",
    FontSlant->"Italic"],
  " ",
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckG]\_2\)]],
  ". A basis of this Lie algebra is "
}], "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[
    \(BSplitg2 := 
      Module[{}, \nn = 14; 
        t = 8; \[Theta] = Table[0, {i, 1, t}, {j, 1, t}]; \n
        Do[m = \[Theta]; m\[LeftDoubleBracket]p, q\[RightDoubleBracket] = 1; 
          F\_\(p, q\) = m, {q, 1, t}, {p, 1, t}]; \n
        Do[J\_\(p, q\) = F\_\(p, q\) - F\_\(q, p\); 
          Z\_\(p, q\) = F\_\(p, q\) + F\_\(q, p\), {p, 1, t}, {q, 1, t}]; \n
        b\_1 = J\_\(2, 3\) - J\_\(7, 6\); 
        b\_2 = \(-J\_\(4, 2\)\) + J\_\(6, 8\); 
        b\_3 = Z\_\(2, 5\) + Z\_\(4, 7\); \nb\_4 = Z\_\(2, 6\) - Z\_\(4, 8\); 
        b\_5 = Z\_\(2, 7\) - Z\_\(4, 5\); b\_6 = Z\_\(2, 8\) + Z\_\(4, 6\); \n
        b\_7 = J\_\(3, 4\) + J\_\(7, 8\); b\_8 = Z\_\(3, 5\) - Z\_\(4, 6\); 
        b\_9 = Z\_\(3, 6\) + Z\_\(4, 5\); \n
        b\_10 = Z\_\(3, 7\) - Z\_\(4, 8\); b\_11 = Z\_\(3, 8\) + Z\_\(4, 7\); 
        b\_12 = \(-J\_\(6, 5\)\) - J\_\(7, 8\); \n
        b\_13 = J\_\(5, 7\) + J\_\(6, 8\); 
        b\_14 = J\_\(5, 8\) + J\_\(7, 6\); \n
        Scala[x_, 
            y_] := \[Sum]\+\(i = 1\)\%t\(\[Sum]\+\(j = 1\)\%t 
                  x\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\ y\[LeftDoubleBracket]i, 
                  j\[RightDoubleBracket]\); 
        X = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i;]\)], "Input",
  CellLabel->"In[54]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["and we can make ", "Text"],

Cell[BoxData[
    \(BSplitg2\)], "Input",
  CellLabel->"In[55]:="],

Cell["in order to have that a generic element is as follows:", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[56]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"0", "0", "0", "0", "0", "0", "0", "0"},
            {"0", 
              "0", \(a\_1\), \(a\_2\), \(a\_3\), \(a\_4\), \(a\_5\), \
\(a\_6\)},
            {"0", \(-a\_1\), 
              "0", \(a\_7\), \(a\_8\), \(a\_9\), \(a\_10\), \(a\_11\)},
            {"0", \(-a\_2\), \(-a\_7\), 
              "0", \(a\_9 - a\_5\), \(a\_6 - a\_8\), \(a\_3 + 
                a\_11\), \(\(-a\_4\) - a\_10\)},
            {"0", \(a\_3\), \(a\_8\), \(a\_9 - a\_5\), 
              "0", \(a\_12\), \(a\_13\), \(a\_14\)},
            {"0", \(a\_4\), \(a\_9\), \(a\_6 - a\_8\), \(-a\_12\), 
              "0", \(a\_1 - a\_14\), \(a\_2 + a\_13\)},
            {
              "0", \(a\_5\), \(a\_10\), \(a\_3 + 
                a\_11\), \(-a\_13\), \(a\_14 - a\_1\), 
              "0", \(a\_7 - a\_12\)},
            {
              "0", \(a\_6\), \(a\_11\), \(\(-a\_4\) - 
                a\_10\), \(-a\_14\), \(\(-a\_2\) - a\_13\), \(a\_12 - a\_7\), 
              "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[56]="]
}, Open  ]],

Cell["We define then ", "Text"],

Cell[BoxData[
    \(RankOfSplitg2[dat_] := 
      Module[{}, \nr = Length[dat]; \nDo[v\_k = dat[\([k]\)], {k, 1, r}]; \n\t
        If[Indepen[v, r] == 1 && Co[v, r] == 1 && 
            Star[v, r] == 1, \n\t\tpset = KerAd[v\_1, b, n]; \n\t\t\tIf[
            r > 1, Do[
              pset = Cap[pset, KerAd[v\_i, b, n]], \n\t\t\t\t{i, 2, r}]]; \n
          Y = \[Sum]\+\(k = 1\)\%\(Length[pset]\)f\_k\ \(\[Sum]\+\(i = 1\)\%n 
                      pset\[LeftDoubleBracket]k, 
                      i\[RightDoubleBracket]\ b\_i\); \n
          While[Maximal[v, r, b, n] == 0, r = r + 1; Addone[r, v, b, n]]; \n
          Print["\<The rank is \>", 
            r, "\<,\>", "\< and a Cartan subalgebra:\>"]; \n
          Do[comb = Solve[v\_q == X]; \n\t
            Print[\((HoldForm[v])\)\_q, "\< = \>", \n\t
              Sum[\((a\_p //. comb[\([1]\)])\)*\((HoldForm[b])\)\_p, {p, 1, 
                  n}]], \n\t\t\t\t\t{q, 1, r}], \tPrint[False]]]\)], "Input",
  CellLabel->"In[57]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["\<\
to check that the rank of this Lie algebra is also 2, as we have\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSplitg2[{b\_1 + b\_2}]\)], "Input",
  CellLabel->"In[58]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]2\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 2, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[58]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            SubscriptBox[
              TagBox["b",
                HoldForm], "1"], "+", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "2"]}]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 1], " = ", 
          Plus[ 
            Subscript[ 
              HoldForm[ b], 1], 
            Subscript[ 
              HoldForm[ b], 2]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[58]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            RowBox[{"2", " ", 
              SubscriptBox[
                TagBox["b",
                  HoldForm], "4"]}], "-", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "10"], "+", 
            RowBox[{"3", " ", 
              SubscriptBox[
                TagBox["b",
                  HoldForm], "11"]}]}]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 2], " = ", 
          Plus[ 
            Times[ 2, 
              Subscript[ 
                HoldForm[ b], 4]], 
            Times[ -1, 
              Subscript[ 
                HoldForm[ b], 10]], 
            Times[ 3, 
              Subscript[ 
                HoldForm[ b], 11]]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[58]:="]
}, Open  ]],

Cell["or ", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfSplitg2[{b\_1}]\)], "Input",
  CellLabel->"In[59]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]2\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 2, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[59]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "1"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[59]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{
          SubscriptBox[
            TagBox["v",
              HoldForm], "2"], "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          RowBox[{
            SubscriptBox[
              TagBox["b",
                HoldForm], "4"], "+", 
            SubscriptBox[
              TagBox["b",
                HoldForm], "10"]}]}],
        SequenceForm[ 
          Subscript[ 
            HoldForm[ v], 2], " = ", 
          Plus[ 
            Subscript[ 
              HoldForm[ b], 4], 
            Subscript[ 
              HoldForm[ b], 10]]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[59]:="]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lie algebra so(4,4)\[CirclePlus]so(2,2)", "Subsection"],

Cell["\<\
   Finally, we present the Lie algebra (see the references) so(4,4)\
\[CirclePlus]so(2,2). This Lie algebra is a model we have created that \
explains all the quarks and their corresponding antiquarks. We define a basis \
by making\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[BoxData[{
    \(\(\[Theta] = Table[0, {i, 1, 12}, {j, 1, 12}];\)\), "\n", 
    \(\(Do[m = \[Theta]; m\[LeftDoubleBracket]p, q\[RightDoubleBracket] = 1; 
        F\_\(p, q\) = m, {q, 1, 12}, {p, 1, 12}];\)\), "\n", 
    \(\(Do[J\_\(p, q\) = F\_\(p, q\) - F\_\(q, p\); 
        Z\_\(p, q\) = F\_\(p, q\) + F\_\(q, p\), {p, 1, 12}, {q, 1, 
          12}];\)\), "\n", 
    \(\(bas = {Z\_\(1, 5\), Z\_\(1, 6\), Z\_\(1, 7\), Z\_\(1, 8\), 
          Z\_\(2, 5\), Z\_\(2, 6\), Z\_\(2, 7\), Z\_\(2, 8\), 
          Z\_\(3, 5\), \n\tZ\_\(3, 6\), Z\_\(3, 7\), Z\_\(3, 8\), 
          Z\_\(4, 5\), Z\_\(4, 6\), Z\_\(4, 7\), Z\_\(4, 8\), J\_\(1, 2\), 
          J\_\(1, 3\), \n\ \ J\_\(1, 4\), J\_\(2, 3\), J\_\(2, 4\), 
          J\_\(3, 4\), J\_\(5, 6\), J\_\(5, 7\), J\_\(5, 8\), J\_\(6, 7\), 
          J\_\(6, 8\), \n\tJ\_\(7, 8\), J\_\(9, 10\), J\_\(11, 12\), 
          Z\_\(9, 11\), Z\_\(9, 12\), Z\_\(10, 11\), 
          Z\_\(10, 12\)};\)\), "\n", 
    \(\(n = Length[bas];\)\), "\n", 
    \(t = 12; Do[b\_i = bas[\([i]\)], {i, 1, n}];\), "\n", 
    \(\tScala[x_, 
        y_] := \[Sum]\+\(i = 1\)\%t\(\[Sum]\+\(j = 1\)\%t 
              x\[LeftDoubleBracket]i, 
              j\[RightDoubleBracket]\ y\[LeftDoubleBracket]i, 
              j\[RightDoubleBracket]\); 
    X = \[Sum]\+\(i = 1\)\%n a\_i\ b\_i;\)}], "Input",
  CellLabel->"In[67]:="],

Cell["and then a generic element is ", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(X\)], "Input",
  CellLabel->"In[74]:="],

Cell[BoxData[
    FormBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {
              "0", \(a\_17\), \(a\_18\), \(a\_19\), \(a\_1\), \(a\_2\), \
\(a\_3\), \(a\_4\), "0", "0", "0", "0"},
            {\(-a\_17\), 
              "0", \(a\_20\), \(a\_21\), \(a\_5\), \(a\_6\), \(a\_7\), \(a\_8\
\), "0", "0", "0", "0"},
            {\(-a\_18\), \(-a\_20\), 
              "0", \(a\_22\), \(a\_9\), \(a\_10\), \(a\_11\), \(a\_12\), "0", 
              "0", "0", "0"},
            {\(-a\_19\), \(-a\_21\), \(-a\_22\), 
              "0", \(a\_13\), \(a\_14\), \(a\_15\), \(a\_16\), "0", "0", "0", 
              "0"},
            {\(a\_1\), \(a\_5\), \(a\_9\), \(a\_13\), 
              "0", \(a\_23\), \(a\_24\), \(a\_25\), "0", "0", "0", "0"},
            {\(a\_2\), \(a\_6\), \(a\_10\), \(a\_14\), \(-a\_23\), 
              "0", \(a\_26\), \(a\_27\), "0", "0", "0", "0"},
            {\(a\_3\), \(a\_7\), \(a\_11\), \(a\_15\), \(-a\_24\), \(-a\_26\),
               "0", \(a\_28\), "0", "0", "0", "0"},
            {\(a\_4\), \(a\_8\), \(a\_12\), \(a\_16\), \(-a\_25\), \
\(-a\_27\), \(-a\_28\), "0", "0", "0", "0", "0"},
            {"0", "0", "0", "0", "0", "0", "0", "0", 
              "0", \(a\_29\), \(a\_31\), \(a\_32\)},
            {"0", "0", "0", "0", "0", "0", "0", "0", \(-a\_29\), 
              "0", \(a\_33\), \(a\_34\)},
            {"0", "0", "0", "0", "0", "0", "0", "0", \(a\_31\), \(a\_33\), 
              "0", \(a\_30\)},
            {"0", "0", "0", "0", "0", "0", "0", 
              "0", \(a\_32\), \(a\_34\), \(-a\_30\), "0"}
            }], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
  CellLabel->"Out[74]="]
}, Open  ]],

Cell["We define then", "Text"],

Cell[BoxData[
    RowBox[{\(RankOfModel[dat_]\), ":=", 
      RowBox[{"Module", "[", 
        RowBox[{\({}\), ",", "\n", 
          
          RowBox[{\(r = Length[dat]\), ";", 
            "\n", \(Do[v\_k = dat[\([k]\)], {k, 1, r}]\), ";", "\n", "\t", 
            RowBox[{"If", "[", 
              
              RowBox[{\(Indepen[v, r] == 1 && Co[v, r] == 1 && 
                  Star[v, r] == 1\), ",", "\n", "\t\t", 
                
                RowBox[{\(pset = KerAd[v\_1, b, n]\), ";", "\n", 
                  "\t\t\t\t", \(If[r > 1, 
                    Do[pset = 
                        Cap[pset, 
                          KerAd[v\_i, b, 
                            n]], \n\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\t\t\t\t\t\t\t\t\t{i, 2, r}]]\), ";", 
                  "\n", \(Y = \[Sum]\+\(k = 1\)\%\(Length[pset]\)f\_k\ \(\
\[Sum]\+\(i = 1\)\%n pset\[LeftDoubleBracket]k, 
                              i\[RightDoubleBracket]\ b\_i\)\), ";", 
                  "\n", \(While[Maximal[v, r, b, n] == 0, r = r + 1; 
                    Addone[r, v, b, n]]\), ";", 
                  "\n", \(Print["\<The rank is \>", 
                    r, "\<,\>", "\< and a Cartan subalgebra:\>"]\), ";", "\n",
                   
                  RowBox[{"Do", "[", 
                    RowBox[{
                      RowBox[{\(comb = Solve[v\_q == X]\), ";", "\n", "\t", 
                        RowBox[{"Print", "[", 
                          RowBox[{\("\<v\>"\_q\), ",", "\"\< = \>\"", ",", 
                            RowBox[{\(\[Sum]\+\(p = 1\)\%n\), 
                              
                              RowBox[{\((a\_p //. 
                                    comb\[LeftDoubleBracket]1\
\[RightDoubleBracket])\), "*", 
                                SubscriptBox[
                                  TagBox["b",
                                    HoldForm], "p"]}]}]}], "]"}]}], 
                      ",", \({q, 1, r}\)}], "]"}]}], ",", "\n", 
                "\t\t\t\t", \(Print[False]\)}], "]"}]}]}], "]"}]}]], "Input",
  CellLabel->"In[75]:=",
  PageWidth->Infinity,
  FontFamily->"Courier New",
  FontWeight->"Bold",
  FontColor->GrayLevel[0],
  Background->GrayLevel[1]],

Cell["\<\
We can now compute the rank of this Lie algebra by using two elements:\
\>", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfModel[{b\_1, b\_6}]\)], "Input",
  CellLabel->"In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]6\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 6, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "6"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 6]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "34"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 34]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_4\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "31"]}],
        SequenceForm[ 
          Subscript[ "v", 4], " = ", 
          Subscript[ 
            HoldForm[ b], 31]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_5\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "16"]}],
        SequenceForm[ 
          Subscript[ "v", 5], " = ", 
          Subscript[ 
            HoldForm[ b], 16]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_6\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "11"]}],
        SequenceForm[ 
          Subscript[ "v", 6], " = ", 
          Subscript[ 
            HoldForm[ b], 11]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[76]:="]
}, Open  ]],

Cell["or with three elements", "Text",
  TextAlignment->Left,
  TextJustification->1],

Cell[CellGroupData[{

Cell[BoxData[
    \(RankOfModel[{b\_1, b\_6, b\_11}]\)], "Input",
  CellLabel->"In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[\("The rank is \
"\[InvisibleSpace]6\[InvisibleSpace]","\[InvisibleSpace]" and a Cartan \
subalgebra:"\),
        SequenceForm[ "The rank is ", 6, ",", " and a Cartan subalgebra:"],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_1\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "1"]}],
        SequenceForm[ 
          Subscript[ "v", 1], " = ", 
          Subscript[ 
            HoldForm[ b], 1]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_2\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "6"]}],
        SequenceForm[ 
          Subscript[ "v", 2], " = ", 
          Subscript[ 
            HoldForm[ b], 6]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_3\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "11"]}],
        SequenceForm[ 
          Subscript[ "v", 3], " = ", 
          Subscript[ 
            HoldForm[ b], 11]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_4\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "34"]}],
        SequenceForm[ 
          Subscript[ "v", 4], " = ", 
          Subscript[ 
            HoldForm[ b], 34]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_5\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "31"]}],
        SequenceForm[ 
          Subscript[ "v", 5], " = ", 
          Subscript[ 
            HoldForm[ b], 31]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="],

Cell[BoxData[
    FormBox[
      InterpretationBox[
        RowBox[{\("v"\_6\), "\[InvisibleSpace]", "\<\" = \"\>", 
          "\[InvisibleSpace]", 
          SubscriptBox[
            TagBox["b",
              HoldForm], "16"]}],
        SequenceForm[ 
          Subscript[ "v", 6], " = ", 
          Subscript[ 
            HoldForm[ b], 16]],
        Editable->False], TraditionalForm]], "Print",
  CellLabel->"From In[77]:="]
}, Open  ]],

Cell[TextData[{
  "This is the reason why this model explains six observables by acting on ",
  Cell[BoxData[
      \(TraditionalForm\`\[DoubleStruckCapitalR]\^12\)]],
  " (6 quarks + 6 antiquarks)."
}], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Section"],

Cell[TextData[{
  "Alberca, P. and Mart\[IAcute]n Gonz\[AAcute]lez, C. ",
  StyleBox["Automorphisms groups of composition algebras and quarks models",
    FontSlant->"Italic"],
  StyleBox[". ",
    FontSlant->"Italic"],
  "Hadronic ",
  "Journal. Florida. 1997."
}], "Reference"],

Cell[TextData[{
  "Alberca, P. and Mart\[IAcute]n Gonz\[AAcute]lez, C. ",
  StyleBox["C\[AAcute]lculo efectivo del rango de las \[AAcute]lgebras de Lie \
de matrices. ",
    FontSlant->"Italic"],
  "EACA.",
  " 1997. Universidad de Granada."
}], "Reference"],

Cell[TextData[{
  "Jacobson, N. ",
  StyleBox["Lie algebras",
    FontSlant->"Italic"],
  ". Dover Publications, Inc. 1979."
}], "Reference"],

Cell[TextData[{
  "Kaufman, S. ",
  StyleBox["Mathematica as a tool. An introduction with practical examples",
    FontSlant->"Italic"],
  ". Birk\[ADoubleDot]user. 1994."
}], "Reference"],

Cell[TextData[{
  "Postnikov, M. ",
  StyleBox["Lecons de g\[EAcute]ometrie: groupes et alg\[EGrave]bres de Lie",
    FontSlant->"Italic"],
  ". Mir. 1990."
}], "Reference"],

Cell[TextData[{
  "Wolfram, S. ",
  StyleBox["Mathematica. A system for doing mathematics by computer",
    FontSlant->"Italic"],
  ". Addison-Wesley. 1988."
}], "Reference"]
}, Open  ]]
},
FrontEndVersion->"4.1 for Microsoft Windows",
ScreenRectangle->{{0, 800}, {0, 555}},
WindowToolbars->{"RulerBar", "EditBar"},
CellGrouping->Manual,
WindowSize->{792, 528},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PageHeaders->{{
  Inherited, Inherited, "Pablo Alberca - C\[AAcute]ndido Mart\[IAcute]n"}, {
    "Rank of a matrix Lie algebra", Inherited, Inherited}},
PageHeaderLines->{False, False},
PrintingOptions->{"PrintingMargins"->{{127.5, 127.5}, {212.563, 70.8125}}},
Magnification->1,
StyleDefinitions -> "ArticleClassic.nb"
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 217, 7, 187, "Title"],
Cell[1947, 61, 43, 0, 41, "Author"],
Cell[1993, 63, 223, 7, 106, "Address"],

Cell[CellGroupData[{
Cell[2241, 74, 65, 0, 41, "Author"],
Cell[2309, 76, 198, 7, 106, "Address"],
Cell[2510, 85, 24, 0, 21, "Address"],
Cell[2537, 87, 350, 10, 64, "Abstract"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[2936, 103, 34, 0, 43, "Subsection"],
Cell[2973, 105, 497, 9, 61, "Text"],
Cell[3473, 116, 592, 19, 44, "Text"],

Cell[CellGroupData[{
Cell[4090, 139, 33, 0, 33, "Subsubsection"],
Cell[4126, 141, 464, 11, 44, "Text"]
}, Open  ]],
Cell[4605, 155, 542, 10, 61, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5184, 170, 40, 0, 43, "Subsection"],
Cell[5227, 172, 141, 4, 27, "Text"],
Cell[5371, 178, 948, 22, 180, "Input"],
Cell[6322, 202, 46, 0, 27, "Text"],
Cell[6371, 204, 128, 4, 31, "Input"],
Cell[6502, 210, 862, 27, 67, "Text"],
Cell[7367, 239, 291, 7, 43, "NumberedEquation"],
Cell[7661, 248, 155, 5, 27, "Text"],
Cell[7819, 255, 549, 15, 136, "Input"],
Cell[8371, 272, 217, 7, 27, "Text"],
Cell[8591, 281, 464, 14, 96, "Input"],
Cell[9058, 297, 176, 7, 27, "Text"],
Cell[9237, 306, 332, 10, 67, "Input"],
Cell[9572, 318, 395, 16, 30, "Text"],
Cell[9970, 336, 349, 10, 87, "Input"],
Cell[10322, 348, 213, 7, 27, "Text"],
Cell[10538, 357, 475, 9, 151, "Input"],
Cell[11016, 368, 266, 8, 27, "Text"],
Cell[11285, 378, 1037, 24, 267, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12359, 407, 34, 0, 43, "Subsection"],
Cell[12396, 409, 330, 7, 44, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12763, 421, 102, 4, 43, "Subsection"],
Cell[12868, 427, 108, 2, 27, "Text"],
Cell[12979, 431, 920, 22, 186, "Input"],
Cell[13902, 455, 44, 0, 27, "Text"],
Cell[13949, 457, 2204, 47, 355, "Input"],
Cell[16156, 506, 39, 0, 27, "Text"],
Cell[16198, 508, 124, 3, 31, "Input",
  Evaluatable->False],
Cell[16325, 513, 85, 2, 27, "Text"],
Cell[16413, 517, 64, 2, 31, "Input"],
Cell[16480, 521, 46, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[16551, 525, 59, 2, 31, "Input"],
Cell[16613, 529, 600, 10, 118, "Output"]
}, Open  ]],
Cell[17228, 542, 29, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[17282, 546, 77, 2, 31, "Input"],
Cell[17362, 550, 316, 7, 25, "Print"],
Cell[17681, 559, 427, 13, 25, "Print"],
Cell[18111, 574, 429, 13, 25, "Print"],
Cell[18543, 589, 429, 13, 25, "Print"]
}, Open  ]],
Cell[18987, 605, 202, 5, 27, "Text"],

Cell[CellGroupData[{
Cell[19214, 614, 80, 2, 31, "Input"],
Cell[19297, 618, 2110, 40, 118, "Output"]
}, Open  ]],
Cell[21422, 661, 195, 8, 27, "Text"],

Cell[CellGroupData[{
Cell[21642, 673, 84, 2, 31, "Input"],
Cell[21729, 677, 316, 7, 25, "Print"],
Cell[22048, 686, 427, 13, 25, "Print"],
Cell[22478, 701, 429, 13, 25, "Print"],
Cell[22910, 716, 429, 13, 25, "Print"]
}, Open  ]],
Cell[23354, 732, 40, 0, 27, "Text"],
Cell[23397, 734, 64, 2, 31, "Input"],
Cell[23464, 738, 45, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[23534, 742, 59, 2, 31, "Input"],
Cell[23596, 746, 1242, 25, 172, "Output"]
}, Open  ]],
Cell[24853, 774, 32, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[24910, 778, 77, 2, 31, "Input"],
Cell[24990, 782, 316, 7, 25, "Print"],
Cell[25309, 791, 427, 13, 25, "Print"],
Cell[25739, 806, 429, 13, 25, "Print"],
Cell[26171, 821, 429, 13, 25, "Print"],
Cell[26603, 836, 429, 13, 25, "Print"]
}, Open  ]],
Cell[27047, 852, 297, 10, 31, "Text"],
Cell[27347, 864, 65, 2, 31, "Input"],
Cell[27415, 868, 37, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[27477, 872, 59, 2, 31, "Input"],
Cell[27539, 876, 13685, 208, 238, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[41261, 1089, 78, 2, 31, "Input"],
Cell[41342, 1093, 124, 3, 25, "Print"],
Cell[41469, 1098, 397, 12, 25, "Print"],
Cell[41869, 1112, 401, 12, 25, "Print"],
Cell[42273, 1126, 401, 12, 25, "Print"],
Cell[42677, 1140, 401, 12, 25, "Print"],
Cell[43081, 1154, 401, 12, 25, "Print"],
Cell[43485, 1168, 401, 12, 25, "Print"],
Cell[43889, 1182, 401, 12, 25, "Print"],
Cell[44293, 1196, 401, 12, 25, "Print"],
Cell[44697, 1210, 401, 12, 25, "Print"],
Cell[45101, 1224, 403, 12, 25, "Print"],
Cell[45507, 1238, 403, 12, 25, "Print"],
Cell[45913, 1252, 403, 12, 25, "Print"],
Cell[46319, 1266, 403, 12, 25, "Print"],
Cell[46725, 1280, 403, 12, 25, "Print"],
Cell[47131, 1294, 403, 12, 25, "Print"],
Cell[47537, 1308, 401, 12, 25, "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[47987, 1326, 102, 4, 43, "Subsection"],
Cell[48092, 1332, 220, 7, 27, "Text"],
Cell[48315, 1341, 855, 19, 172, "Input"],
Cell[49173, 1362, 75, 2, 27, "Text"],
Cell[49251, 1366, 2076, 44, 335, "Input"],
Cell[51330, 1412, 123, 5, 27, "Text"],
Cell[51456, 1419, 69, 2, 31, "Input"],
Cell[51528, 1423, 45, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[51598, 1427, 59, 2, 31, "Input"],
Cell[51660, 1431, 300, 7, 64, "Output"]
}, Open  ]],
Cell[51975, 1441, 143, 5, 27, "Text"],

Cell[CellGroupData[{
Cell[52143, 1450, 77, 2, 31, "Input"],
Cell[52223, 1454, 85, 2, 25, "Print"]
}, Open  ]],
Cell[52323, 1459, 35, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[52383, 1463, 82, 2, 31, "Input"],
Cell[52468, 1467, 295, 9, 64, "Output"]
}, Open  ]],
Cell[52778, 1479, 253, 11, 27, "Text"],

Cell[CellGroupData[{
Cell[53056, 1494, 100, 3, 31, "Input"],
Cell[53159, 1499, 316, 7, 25, "Print"],
Cell[53478, 1508, 427, 13, 25, "Print"],
Cell[53908, 1523, 427, 13, 25, "Print"]
}, Open  ]],
Cell[54350, 1539, 68, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[54443, 1543, 72, 2, 31, "Input"],
Cell[54518, 1547, 868, 20, 64, "Output"]
}, Open  ]],
Cell[55401, 1570, 150, 7, 27, "Text"],
Cell[55554, 1579, 69, 2, 31, "Input"],
Cell[55626, 1583, 37, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[55688, 1587, 59, 2, 31, "Input"],
Cell[55750, 1591, 540, 10, 100, "Output"]
}, Open  ]],
Cell[56305, 1604, 32, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[56362, 1608, 108, 3, 31, "Input"],
Cell[56473, 1613, 316, 7, 25, "Print"],
Cell[56792, 1622, 429, 13, 25, "Print"],
Cell[57224, 1637, 429, 13, 25, "Print"],
Cell[57656, 1652, 657, 21, 25, "Print"],
Cell[58316, 1675, 1238, 39, 41, "Print"]
}, Open  ]],
Cell[59569, 1717, 69, 0, 27, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[59675, 1722, 117, 4, 43, "Subsection"],
Cell[59795, 1728, 217, 7, 27, "Text"],
Cell[60015, 1737, 1347, 27, 252, "Input"],
Cell[61365, 1766, 61, 0, 27, "Text"],
Cell[61429, 1768, 61, 2, 31, "Input"],
Cell[61493, 1772, 18, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[61536, 1776, 59, 2, 31, "Input"],
Cell[61598, 1780, 1141, 25, 154, "Output"]
}, Open  ]],
Cell[62754, 1808, 31, 0, 27, "Text"],
Cell[62788, 1810, 1216, 25, 351, "Input"],
Cell[64007, 1837, 63, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[64095, 1841, 74, 2, 31, "Input"],
Cell[64172, 1845, 316, 7, 25, "Print"],
Cell[64491, 1854, 517, 17, 25, "Print"],
Cell[65011, 1873, 519, 17, 25, "Print"]
}, Open  ]],
Cell[65545, 1893, 56, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[65626, 1897, 84, 2, 31, "Input"],
Cell[65713, 1901, 316, 7, 25, "Print"],
Cell[66032, 1910, 781, 26, 25, "Print"],
Cell[66816, 1938, 781, 26, 25, "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[67646, 1970, 169, 7, 44, "Subsection"],
Cell[67818, 1979, 295, 10, 27, "Text"],
Cell[68116, 1991, 1423, 29, 252, "Input"],
Cell[69542, 2022, 32, 0, 27, "Text"],
Cell[69577, 2024, 66, 2, 31, "Input"],
Cell[69646, 2028, 70, 0, 27, "Text"],

Cell[CellGroupData[{
Cell[69741, 2032, 59, 2, 31, "Input"],
Cell[69803, 2036, 1128, 25, 154, "Output"]
}, Open  ]],
Cell[70946, 2064, 31, 0, 27, "Text"],
Cell[70980, 2066, 1115, 22, 351, "Input"],
Cell[72098, 2090, 88, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[72211, 2096, 86, 2, 31, "Input"],
Cell[72300, 2100, 316, 7, 25, "Print"],
Cell[72619, 2109, 714, 24, 25, "Print"],
Cell[73336, 2135, 1029, 34, 25, "Print"]
}, Open  ]],
Cell[74380, 2172, 66, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[74471, 2178, 79, 2, 31, "Input"],
Cell[74553, 2182, 316, 7, 25, "Print"],
Cell[74872, 2191, 517, 17, 25, "Print"],
Cell[75392, 2210, 716, 24, 25, "Print"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[76157, 2240, 61, 0, 43, "Subsection"],
Cell[76221, 2242, 302, 7, 44, "Text"],
Cell[76526, 2251, 1348, 24, 278, "Input"],
Cell[77877, 2277, 93, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[77995, 2283, 59, 2, 31, "Input"],
Cell[78057, 2287, 1652, 32, 226, "Output"]
}, Open  ]],
Cell[79724, 2322, 30, 0, 27, "Text"],
Cell[79757, 2324, 2211, 47, 355, "Input"],
Cell[81971, 2373, 141, 4, 27, "Text"],

Cell[CellGroupData[{
Cell[82137, 2381, 83, 2, 31, "Input"],
Cell[82223, 2385, 316, 7, 25, "Print"],
Cell[82542, 2394, 427, 13, 25, "Print"],
Cell[82972, 2409, 427, 13, 25, "Print"],
Cell[83402, 2424, 429, 13, 25, "Print"],
Cell[83834, 2439, 429, 13, 25, "Print"],
Cell[84266, 2454, 429, 13, 25, "Print"],
Cell[84698, 2469, 429, 13, 25, "Print"]
}, Open  ]],
Cell[85142, 2485, 85, 2, 27, "Text"],

Cell[CellGroupData[{
Cell[85252, 2491, 90, 2, 31, "Input"],
Cell[85345, 2495, 316, 7, 25, "Print"],
Cell[85664, 2504, 427, 13, 25, "Print"],
Cell[86094, 2519, 427, 13, 25, "Print"],
Cell[86524, 2534, 429, 13, 25, "Print"],
Cell[86956, 2549, 429, 13, 25, "Print"],
Cell[87388, 2564, 429, 13, 25, "Print"],
Cell[87820, 2579, 429, 13, 25, "Print"]
}, Open  ]],
Cell[88264, 2595, 211, 5, 27, "Text"]
}, Open  ]],

Cell[CellGroupData[{
Cell[88512, 2605, 29, 0, 56, "Section"],
Cell[88544, 2607, 279, 8, 19, "Reference"],
Cell[88826, 2617, 258, 7, 19, "Reference"],
Cell[89087, 2626, 141, 5, 19, "Reference"],
Cell[89231, 2633, 188, 5, 19, "Reference"],
Cell[89422, 2640, 173, 5, 19, "Reference"],
Cell[89598, 2647, 174, 5, 19, "Reference"]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


